Absence of $D^4 R^4$ in M-Theory From ABJM

Supersymmetry allows a $D^4 R^4$ interaction in M-theory, but such an interaction is inconsistent with string theory dualities and so is known to be absent. We provide a novel proof of the absence of the $D^4 R^4$ M-theory interaction by calculating 4-point scattering amplitudes of 11d supergravitons from ABJM theory. This calculation extends a previous calculation performed to the order corresponding to the $R^4$ interaction. The new ingredient in this extension is the interpretation of the fourth derivative of the mass deformed $S^3$ partition function of ABJM theory, which can be determined using supersymmetric localization, as a constraint on the Mellin amplitude associated with the stress tensor multiplet 4-point function. As part of this computation, we relate the 4-point function of the superconformal primary of the stress tensor multiplet of any 3d ${\cal N} = 8$ SCFT to some of the 4-point functions of its superconformal descendants. We also provide a concise formula for a general integrated 4-point function on $S^d$ for any $d$.

==> Notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    305263,       9084]
NotebookOptionsPosition[    304359,       9059]
NotebookOutlinePosition[    304711,       9075]
CellTagsIndexPosition[    304668,       9072]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ward identities", "Section",
 CellChangeTimes->{{3.744290291586132*^9, 3.744290292684506*^9}, {
  3.744299966673102*^9, 3.7442999687924128`*^9}, {3.744300008560708*^9, 
  3.744300008816717*^9}},ExpressionUUID->"8d93590f-8dac-4f0d-8243-\
13662827d953"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wardIdentities", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalS]", "4"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}], "U"], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
         RowBox[{"U", ",", "V"}], "]"}], "U"], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "4"], "[", 
         RowBox[{"U", ",", "V"}], "]"}], "U"], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalS]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{"V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalS]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalS]", "5"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["U", "2"]], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "5"], "[", 
         RowBox[{"U", ",", "V"}], "]"}], 
        RowBox[{"2", " ", "U"}]], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalS]", "1"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "-", 
       FractionBox[
        RowBox[{"V", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalS]", "6"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "V"}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["U", "2"]], "+", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "6"], "[", 
         RowBox[{"U", ",", "V"}], "]"}], 
        RowBox[{"2", " ", "U"}]], "-", 
       RowBox[{"V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"V", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"], "-", 
       RowBox[{"U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalS]", "4"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
          RowBox[{"U", ",", "V"}], "]"}], "V"]}], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "4"], "[", 
         RowBox[{"U", ",", "V"}], "]"}], 
        RowBox[{"2", " ", "V"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalS]", "5"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}], "U"]}], "-", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "5"], "[", 
         RowBox[{"U", ",", "V"}], "]"}], 
        RowBox[{"2", " ", "V"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalS]", "3"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"U", ",", "V"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalS]", "6"], 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}], "U"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalS]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{"U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalS]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"U", ",", "V"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "11"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "1"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "12"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "21"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "U", "-", 
            RowBox[{"2", " ", "V"}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
           RowBox[{"U", ",", "V"}], "]"}]}], "U"]}], "+", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalS]", "6"], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U", "-", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "U", "-", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "22"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "31"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "U", "-", 
           RowBox[{"2", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"], "+", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalS]", "5"], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{"2", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "U", "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "32"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"U", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "41"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{"8", " ", "U", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalS]", "1"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"U", ",", "V"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "42"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"8", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "51"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "52"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{"8", " ", "U", " ", 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[ScriptCapitalS]", "2"], 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"U", ",", "V"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "61"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "62"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "U", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", "11"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", "12"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalS]", "4"], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "U"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", "21"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"], "-", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalS]", "6"], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{"2", " ", "U", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", "22"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "V", " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", "31"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"], "+", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalS]", "5"], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", "23"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "V", " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"], "-", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalS]", "5"], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalR]", "1"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "1"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["V", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"U", " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{"U", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "U"}], ")"}], " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["U", "2"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["V", "2"]}], "-", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"U", "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalR]", "2"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalR]", "3"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"U", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "-", 
          RowBox[{"3", " ", "U", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalB]", "11"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
        RowBox[{"U", ",", "V"}], "]"}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "2"], " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["U", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalB]", "12"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "U"}], "V"]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "U"}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "4"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "U"}], "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalB]", "21"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalB]", "22"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalB]", "31"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalB]", "32"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"8", " ", "U", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", "U", " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalB]", "41"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"64", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalB]", "42"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalX]", "1"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "U", "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"SSPJ", ",", "A", ",", "S2"}], "]"}], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "11"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "1"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", " ", "U"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"7", " ", "U", " ", "V"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["V", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "U"}], "-", "V"}], ")"}], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "U"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "U", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"8", " ", "U", " ", "V"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["V", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{"U", "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", 
          RowBox[{"2", " ", "U", " ", "V"}], "+", 
          SuperscriptBox["V", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "12"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "U"}], "-", 
          RowBox[{"5", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "U"}], "-", "V"}], ")"}], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"8", " ", "U"}], "+", 
          RowBox[{"5", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "U"}], "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", 
          RowBox[{"3", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "21"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "U"}], "-", 
          RowBox[{"4", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"7", " ", "U"}], "-", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"10", " ", "U"}], "+", 
          RowBox[{"7", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "U"}], "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", 
          RowBox[{"3", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "22"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "U", "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"U", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "6"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"11", " ", "U"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"28", " ", "V"}], "-", 
          RowBox[{"35", " ", "U", " ", "V"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["V", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{"U", "-", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"21", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}]}], ")"}], " ", 
        "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "U", "-", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "U", "-", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"14", " ", "V"}], "-", 
          RowBox[{"15", " ", "U", " ", "V"}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["V", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{"U", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "-", 
          RowBox[{"3", " ", "U", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "U"}], "-", 
          RowBox[{"7", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "U"}], "+", 
          SuperscriptBox["U", "2"], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"U", "-", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "31"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", "U"}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "5"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "V"}], ")"}]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "U", "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "V"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"U", "-", 
           RowBox[{"2", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["U", "2"], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "V"}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["U", "2"], "+", "V", "-", 
           SuperscriptBox["V", "2"], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "U", "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "U", "-", 
           RowBox[{"5", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", "U"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "32"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "U", "+", 
           RowBox[{"2", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "5"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "U", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"]}], "+", 
           RowBox[{"4", " ", "V"}], "+", 
           RowBox[{"7", " ", "U", " ", "V"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["V", "2"]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "U"}], ")"}], " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"11", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "U", "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["U", "3"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "U"}], "+", 
           SuperscriptBox["U", "2"], "-", 
           RowBox[{"2", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["U", "2"], "+", 
           RowBox[{"2", " ", "V"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"14", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"5", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "U", "-", 
           RowBox[{"8", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"3", " ", "U"}], "+", 
          RowBox[{"4", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "41"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "U"}], "-", "V"}], ")"}], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"8", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "U", "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "42"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"16", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "51"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"6", " ", "U"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "52"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"8", " ", "U", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"10", " ", "U"}], "-", 
          RowBox[{"5", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"9", " ", "U"}], "-", "V"}], ")"}], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"9", " ", "U"}], "+", 
          RowBox[{"7", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "U"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"128", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "61"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "U", " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
           RowBox[{"U", ",", "V"}], "]"}]}], "V"]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "U"}], "-", 
           RowBox[{"3", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "U"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "U"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"U", "-", 
           RowBox[{"2", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "U", "+", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "U"}], "+", 
           SuperscriptBox["U", "2"], "+", "V", "-", 
           RowBox[{"8", " ", "U", " ", "V"}], "-", 
           SuperscriptBox["V", "2"]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"U", "-", 
           RowBox[{"5", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "U"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalC]", "62"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", "U", " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "U"}], "+", "V"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "-", 
           RowBox[{"2", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         SuperscriptBox["U", "4"], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"PPSJ", ",", "A1", ",", "S1"}], "]"}], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"PPSJ", ",", "A1", ",", "S2"}], "]"}], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"PPSJ", ",", "A2", ",", "S1"}], "]"}], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"PPSJ", ",", "A2", ",", "S2"}], "]"}], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"PPSJ", ",", "A3", ",", "S1"}], "]"}], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"PPSJ", ",", "A3", ",", "S2"}], "]"}], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalP]", "1"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "1"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"U", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "-", 
          RowBox[{"7", " ", "U", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"15", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}]}], ")"}], " ", 
        "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "U"}], "-", "V"}], ")"}], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        SuperscriptBox["V", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", "U", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"13", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"9", " ", "V"}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], ")"}], " ", "V", 
        " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"9", " ", "U"}], "+", 
          RowBox[{"8", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["U", "2"], "-", 
          RowBox[{"4", " ", "V"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["V", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"11", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", 
          RowBox[{"4", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "4"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalP]", "2"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"6", " ", "U"}], "+", 
          RowBox[{"2", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"22", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "V"}], ")"}]}], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "V"}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{"47", " ", "U"}], "+", 
          RowBox[{"8", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"15", " ", "U"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", 
        SuperscriptBox["V", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"11", " ", "U"}], "+", 
          RowBox[{"11", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", " ", "U"}], "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"13", " ", "V"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["V", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "22"}], "+", 
             RowBox[{"81", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "+", 
          RowBox[{"6", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"5", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", 
          RowBox[{"17", " ", "U"}], "+", 
          RowBox[{"38", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"17", " ", "V"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["V", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"31", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", 
          RowBox[{"7", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "4"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "5"], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalP]", "3"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["U", "2"], "+", 
            RowBox[{"U", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "V"}], ")"}]}], "-", 
            RowBox[{"3", " ", "V"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["V", "2"]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
           RowBox[{"U", ",", "V"}], "]"}]}], 
         SuperscriptBox["V", "2"]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "U", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["U", "3"]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", "V", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["U", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", "V"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "2"], "-", 
           RowBox[{"6", " ", "V"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["V", "2"]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"9", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "U"}], "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "2"], "+", "V", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", "U", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "2"], "-", 
           RowBox[{"3", " ", "V"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["U", "3"], "+", "V", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["V", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["V", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"5", " ", "V"}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", "U", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "2"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "+", 
          RowBox[{"3", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"7", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "2"], "+", 
           RowBox[{"4", " ", "V"}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"2", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "2"], "+", 
           RowBox[{"11", " ", "V"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"19", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "-", 
           RowBox[{"11", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "5"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalP]", "4"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "U"}], "+", 
           SuperscriptBox["U", "2"], "+", "V", "-", 
           SuperscriptBox["V", "2"]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "2"], "-", 
           RowBox[{"3", " ", "V"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"3", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "+", 
       FractionBox[
        RowBox[{"U", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "-", "V"}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "4"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["V", "2"]], "2", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["U", "4"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["U", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"14", " ", "V"}], "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}], "-", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V", "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["V", "2"]}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["V", "3"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "3"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", "V"}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "V"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["U", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "-", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"13", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "V"}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "V", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["V", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["V", "3"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["U", "3"], "+", 
           RowBox[{"3", " ", "V"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["V", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"17", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"20", " ", "V"}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "2"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "3"], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "V"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          SuperscriptBox["V", "2"], "-", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"11", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "-", "V"}], ")"}], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["U", "3"], "-", "V", "+", 
           SuperscriptBox["V", "2"], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["V", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"8", " ", "V"}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "U", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "U"}], "+", 
           SuperscriptBox["U", "2"], "+", "V", "-", 
           SuperscriptBox["V", "2"]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "2"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       FractionBox[
        RowBox[{"2", " ", "U", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "4"], "-", 
           RowBox[{"3", " ", "V"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"11", " ", "V"}], "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "V", "+", 
              SuperscriptBox["V", "2"], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["V", "3"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["V", "2"]], "4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["U", "4"], "-", "V", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["V", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["V", "3"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["V", "4"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["U", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"5", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"19", " ", "V"}], "+", 
             RowBox[{"67", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "V"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["V", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["V", "3"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "U", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"4", " ", "V"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "V", "-", 
              SuperscriptBox["V", "3"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"11", " ", 
           SuperscriptBox["U", "3"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "23"}], "+", 
             RowBox[{"16", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"13", "-", 
             RowBox[{"11", " ", "V"}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "U"}], "+", 
          SuperscriptBox["U", "2"], "-", 
          SuperscriptBox["V", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["U", "3"], "-", 
           RowBox[{"4", " ", "V"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["V", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"10", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"14", " ", "V"}], "+", 
              RowBox[{"47", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["U", "3"], "-", 
           RowBox[{"9", " ", "V"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["V", "2"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["V", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"26", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"35", " ", "V"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "3"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", "V"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "2"], "+", 
           RowBox[{"9", " ", "V"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"15", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "U"}], "+", 
          SuperscriptBox["U", "2"], "-", 
          SuperscriptBox["V", "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "-", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalP]", "5"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "3"], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "V"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "V"}]}], ")"}]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"8", " ", "V"}], "+", 
              SuperscriptBox["V", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "3"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        RowBox[{"U", " ", 
         SuperscriptBox["V", "2"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "5"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["V", "2"]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["U", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["U", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V", "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"5", " ", "V"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"3", " ", "V"}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["V", "3"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["U", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "V"}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"3", " ", "V"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "V"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        RowBox[{"U", " ", "V"}]], "-", 
       RowBox[{
        FractionBox["1", "V"], "4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"], " ", "V"}], "+", 
          RowBox[{
           SuperscriptBox["U", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"9", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", "V"}], "+", 
             RowBox[{"35", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "V"}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["V", "2"]}], "-", 
             RowBox[{"15", " ", 
              SuperscriptBox["V", "3"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "3"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["U", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"13", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "U", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "3"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "V"}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "V", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "4"], "-", 
           RowBox[{
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"3", " ", "V"}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"5", " ", "V"}]}], ")"}]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"11", " ", "V"}], "+", 
              SuperscriptBox["V", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "-", "V", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["V", "2"]], "4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["U", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "V"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "V"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"7", " ", "V"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"2", " ", "V"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["V", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["V", "3"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "4"], "+", 
           RowBox[{"4", " ", "U", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["U", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "V"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "V", "+", 
              SuperscriptBox["V", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "3"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["U", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"5", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"23", " ", "V"}], "+", 
             RowBox[{"19", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["U", "3"], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["V", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["V", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"6", " ", "V"}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], 
        SuperscriptBox["V", "2"]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "3"], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "V"}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["U", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"25", " ", "V"}], "-", 
              RowBox[{"34", " ", 
               SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"2", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "3"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"5", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", "V"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         SuperscriptBox["U", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["U", "2"], "+", 
           RowBox[{"7", " ", "V"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["V", "2"]}], "-", 
           RowBox[{"U", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"13", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[ScriptCapitalS]", "1"], 
           TagBox[
            RowBox[{"(", 
             RowBox[{"3", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "V"], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[ScriptCapitalP]", "6"], "[", 
       RowBox[{"U", ",", "V"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["U", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "-", 
           RowBox[{"3", " ", "U", " ", "V"}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalS]", "2"], "[", 
          RowBox[{"U", ",", "V"}], "]"}]}], "U"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "U", "+", "V"}], ")"}], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalS]", "6"], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", 
           SuperscriptBox["U", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"53", " ", "V"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"19", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"37", " ", "V"}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"]}], "U"], "+", 
          RowBox[{"7", " ", "V"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["V", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"8", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"23", " ", 
           SuperscriptBox["U", "3"]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"33", " ", "V"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"]}], "+", 
          RowBox[{"4", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "V"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{"11", "-", 
             RowBox[{"17", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}]}], ")"}], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "U", "-", "V"}], ")"}], " ", 
        SuperscriptBox["V", "3"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "4"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "+", 
       RowBox[{"2", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox["U", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "V"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], "-", 
          RowBox[{"3", " ", "U", " ", "V"}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", "U", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["U", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"33", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8"}], "+", 
             RowBox[{"54", " ", "V"}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "V"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], "-", 
          RowBox[{"2", " ", "U", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "V"}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "2"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", "U", " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"17", " ", 
           SuperscriptBox["U", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{"7", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", 
             RowBox[{"37", " ", "V"}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], ")"}], " ", 
        SuperscriptBox["V", "2"], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "3"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          RowBox[{"2", " ", "U"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"20", " ", "V"}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["V", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["U", "3"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"9", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"26", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"15", " ", "V"}], "-", 
             RowBox[{"19", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "2"], " ", "V", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "3"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "3"], "+", 
          RowBox[{
           SuperscriptBox["U", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "V"}]}], ")"}]}], "+", 
          RowBox[{"U", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "V"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["V", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"2", ",", "2"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["U", "2"]}], "+", 
          RowBox[{"13", " ", "V"}], "+", 
          RowBox[{"9", " ", "U", " ", "V"}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["V", "2"]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["U", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["U", "2"], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "V"}], ")"}], "2"]}], ")"}], " ", "V", 
        " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"3", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["U", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "U", "-", "V"}], ")"}], " ", "V", " ", 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[ScriptCapitalS]", "1"], 
          TagBox[
           RowBox[{"(", 
            RowBox[{"4", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"U", ",", "V"}], "]"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7442902957137794`*^9, 3.744290312014496*^9}, {
   3.7442904127737503`*^9, 3.7442904259092607`*^9}, {3.7442905828478594`*^9, 
   3.7442905917747793`*^9}, {3.7442933650294714`*^9, 
   3.7442933936291647`*^9}, {3.744295964204994*^9, 3.7442959924998617`*^9}, 
   3.744299952496255*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"4a1ee797-79bb-47bb-af11-87e84f0a8acd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mellin amplitudes", "Section",
 CellChangeTimes->{{3.744299991549488*^9, 
  3.7443000105245132`*^9}},ExpressionUUID->"84a2bbe8-a952-4ef9-aa49-\
9e8d036e8ab4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalS]", "~"], 
    RowBox[{"1", ",", "1"}]], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "t"}], ")"}], "2"]}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "58"}], "+", 
            RowBox[{"32", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["s", "2"]}], "]"}]}], 
      RowBox[{
       SqrtBox["\[Pi]"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["s", "2"]}], "]"}]}]]}], 
    RowBox[{"8", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "s"}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalS]", "~"], 
    RowBox[{"1", ",", "4"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", "t"}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "t"}], ")"}]}]}], ")"}]}], 
     RowBox[{"t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "16"}], "+", 
          RowBox[{"8", " ", "s"}], "+", 
          RowBox[{"3", " ", "t"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["t", "2"]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["t", "2"]}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"5", " ", "s"}], "-", 
          RowBox[{"3", " ", "t"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "s", "+", "t"}], ")"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}]}], "]"}]}]]}], 
     SqrtBox["\[Pi]"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalP]", "~"], 
    RowBox[{"1", ",", "1"}]], "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"42", "-", 
         RowBox[{"15", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "t"}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "176"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"34", "-", 
            RowBox[{"5", " ", "t"}]}], ")"}], " ", "t"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"180", "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "88"}], "+", 
            RowBox[{"9", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["s", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "t"}], ")"}], "2"]}], "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "30"}], "+", 
           RowBox[{"8", " ", "t"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["s", "2"]}], "]"}]}], 
     RowBox[{
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "s"}], ")"}], "2"], " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "s"}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        FractionBox["s", "2"]}], "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalP]", "~"], 
    RowBox[{"1", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{"-", "84"}], "+", 
    RowBox[{"30", " ", "s"}], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "s"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "2"}], "+", "t"}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "s"}], ")"}]}], "t"], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "s"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "8"}], "+", "s", "+", "t"}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "s"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "6"}], "+", "s", "+", "t"}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "128"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "s"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s"}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"21102", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11351"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"989", "-", 
                  RowBox[{"56", " ", "s"}]}], ")"}], " ", "s"}]}], ")"}]}]}], 
           ")"}], " ", "t"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"8663", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3187"}], "+", 
               RowBox[{"282", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1465", "-", 
            RowBox[{"284", " ", "s"}]}], ")"}], " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"40", " ", 
          SuperscriptBox["t", "4"]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["t", "2"]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SqrtBox["\[Pi]"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], "2"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}], "2"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         FractionBox["t", "2"]}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "27"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "s"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6552"}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"2896", "+", 
               RowBox[{"3", " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "109"}], "+", 
                  RowBox[{"4", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ",
           "t"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2474", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "997"}], "+", 
               RowBox[{"48", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["t", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "185"}], "+", 
            RowBox[{"124", " ", "s"}]}], ")"}], " ", 
          SuperscriptBox["t", "3"]}], "-", 
         RowBox[{"40", " ", 
          SuperscriptBox["t", "4"]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "s", "+", "t"}], ")"}]}], "]"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SqrtBox["\[Pi]"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}], ")"}], "2"], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "s", "+", "t"}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "s", "+", "t"}], ")"}]}], "]"}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"1", ",", "1"}]], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", "s", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "s"}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["s", "3"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "t"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"3", " ", "t"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"3", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["s", "4"]}], "+", 
           RowBox[{"256", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", "t"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "t"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"8", " ", "t"}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["s", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"73", "+", 
              RowBox[{"24", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}],
            "+", 
           RowBox[{"16", " ", "s", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "367"}], "+", 
              RowBox[{"4", " ", "t", " ", 
               RowBox[{"(", 
                RowBox[{"146", "+", 
                 RowBox[{"t", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "63"}], "+", 
                    RowBox[{"8", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", 
           FractionBox["s", "2"]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox["\[Pi]"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "s", "+", "t"}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           FractionBox["s", "2"]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"1", ",", "2"}]], "=", 
   RowBox[{
    RowBox[{"-", "48"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "s"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"1", ",", "3"}]], "=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"48", "+", 
      FractionBox["32", "s"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"]}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"26", "-", 
             RowBox[{"32", " ", "t"}]}], ")"}]}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["s", "2"]}], "]"}]}], 
       RowBox[{
        SqrtBox["\[Pi]"], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", "s", "+", "t"}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", "-", 
          FractionBox["s", "2"]}], "]"}]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalS]", "~"], 
    RowBox[{"4", ",", "1"}]], "=", 
   RowBox[{
    FractionBox["1", "35"], " ", 
    RowBox[{"(", 
     RowBox[{"448", "-", 
      RowBox[{"624", " ", "s"}], "+", 
      RowBox[{"200", " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"1008", " ", "t"}], "+", 
      RowBox[{"932", " ", "s", " ", "t"}], "-", 
      RowBox[{"170", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      RowBox[{"812", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"450", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"280", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"70", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["t", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalS]", "~"], 
    RowBox[{"4", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "35"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "736"}], "+", 
      RowBox[{"1160", " ", "s"}], "-", 
      RowBox[{"576", " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["s", "3"]}], "-", 
      RowBox[{"800", " ", "t"}], "+", 
      RowBox[{"880", " ", "s", " ", "t"}], "-", 
      RowBox[{"310", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["s", "3"], " ", "t"}], "+", 
      RowBox[{"200", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"170", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalP]", "~"], 
    RowBox[{"4", ",", "1"}]], "=", 
   RowBox[{
    FractionBox["829632", "35"], "+", 
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", "t", " ", 
     RowBox[{"(", 
      RowBox[{"340", "+", 
       RowBox[{"11", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["s", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"904", "+", 
       RowBox[{"99", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "7"], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "32360"}], "+", 
       RowBox[{"63", " ", "t", " ", 
        RowBox[{"(", 
         RowBox[{"434", "+", 
          RowBox[{"11", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalP]", "~"], 
    RowBox[{"4", ",", "4"}]], "=", 
   RowBox[{
    FractionBox["56576", "35"], "-", 
    RowBox[{
     FractionBox["4", "7"], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"1992", "+", 
       RowBox[{"7", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "134"}], "+", 
          RowBox[{"27", " ", "s"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"904", "+", 
       RowBox[{"99", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", "s"}]}], ")"}], " ", 
     "t"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"904", "+", 
       RowBox[{"99", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", "s"}]}], ")"}], " ", 
     SuperscriptBox["t", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"4", ",", "1"}]], "=", 
   RowBox[{
    FractionBox["1", "140"], " ", 
    RowBox[{"(", 
     RowBox[{"90276", "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "19"}], "+", 
         RowBox[{"9", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"1060", "+", 
         RowBox[{"63", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1041", "+", 
         RowBox[{"7", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "164"}], "+", 
            RowBox[{"45", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16673"}], "+", 
         RowBox[{"5", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"4430", "+", 
            RowBox[{"7", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "271"}], "+", 
               RowBox[{"36", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"4", ",", "2"}]], "=", 
   RowBox[{
    FractionBox["16", "35"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8052"}], "-", 
      RowBox[{"980", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t"}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "19"}], "+", 
         RowBox[{"9", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"35", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "19"}], "+", 
         RowBox[{"9", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"4", ",", "3"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "35"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"4346", "+", 
      RowBox[{"490", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t"}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "19"}], "+", 
         RowBox[{"9", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"5", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"321", "+", 
         RowBox[{"7", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "40"}], "+", 
            RowBox[{"9", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalS]", "~"], 
    RowBox[{"6", ",", "1"}]], "=", 
   RowBox[{
    FractionBox["1", "77"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2368"}], " ", "s"}], "+", 
      RowBox[{"4096", " ", 
       SuperscriptBox["s", "2"]}], "-", 
      RowBox[{"2352", " ", 
       SuperscriptBox["s", "3"]}], "+", 
      RowBox[{"448", " ", 
       SuperscriptBox["s", "4"]}], "-", 
      RowBox[{"4032", " ", "t"}], "+", 
      RowBox[{"11664", " ", "s", " ", "t"}], "-", 
      RowBox[{"9944", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      RowBox[{"3332", " ", 
       SuperscriptBox["s", "3"], " ", "t"}], "-", 
      RowBox[{"378", " ", 
       SuperscriptBox["s", "4"], " ", "t"}], "+", 
      RowBox[{"9968", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"15880", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"7980", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1540", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"77", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"9408", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"9184", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"2632", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"231", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"4256", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"2394", " ", "s", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"308", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"924", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"231", " ", "s", " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"77", " ", 
       SuperscriptBox["t", "6"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalS]", "~"], 
    RowBox[{"6", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "77"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "29696"}], "+", 
      RowBox[{"64704", " ", "s"}], "-", 
      RowBox[{"54800", " ", 
       SuperscriptBox["s", "2"]}], "+", 
      RowBox[{"22552", " ", 
       SuperscriptBox["s", "3"]}], "-", 
      RowBox[{"4508", " ", 
       SuperscriptBox["s", "4"]}], "+", 
      RowBox[{"350", " ", 
       SuperscriptBox["s", "5"]}], "-", 
      RowBox[{"2048", " ", "t"}], "+", 
      RowBox[{"2656", " ", "s", " ", "t"}], "-", 
      RowBox[{"3112", " ", 
       SuperscriptBox["s", "2"], " ", "t"}], "+", 
      RowBox[{"2268", " ", 
       SuperscriptBox["s", "3"], " ", "t"}], "-", 
      RowBox[{"714", " ", 
       SuperscriptBox["s", "4"], " ", "t"}], "+", 
      RowBox[{"77", " ", 
       SuperscriptBox["s", "5"], " ", "t"}], "+", 
      RowBox[{"7680", " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"10168", " ", "s", " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"5348", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"1400", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"154", " ", 
       SuperscriptBox["s", "4"], " ", 
       SuperscriptBox["t", "2"]}], "-", 
      RowBox[{"3584", " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"3920", " ", "s", " ", 
       SuperscriptBox["t", "3"]}], "-", 
      RowBox[{"1372", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"154", " ", 
       SuperscriptBox["s", "3"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"448", " ", 
       SuperscriptBox["t", "4"]}], "-", 
      RowBox[{"378", " ", "s", " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{"77", " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["t", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalP]", "~"], 
    RowBox[{"6", ",", "1"}]], "=", 
   RowBox[{
    FractionBox["1", "77"], " ", 
    RowBox[{"(", 
     RowBox[{"66263552", "+", 
      RowBox[{"77", " ", 
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1616", "+", 
         RowBox[{"13", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"15", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"1739424", "+", 
         RowBox[{"11", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"9644", "+", 
            RowBox[{"195", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "285712"}], "+", 
         RowBox[{"11", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"22692", "+", 
            RowBox[{"13", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "496"}], "+", 
               RowBox[{"45", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"469592", "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "499284"}], "+", 
            RowBox[{"11", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"17808", "+", 
               RowBox[{"65", " ", "t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "47"}], "+", 
                  RowBox[{"3", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "44528128"}], "+", 
         RowBox[{"7", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"8037920", "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4040496"}], "+", 
               RowBox[{"11", " ", "t", " ", 
                RowBox[{"(", 
                 RowBox[{"92088", "+", 
                  RowBox[{"65", " ", "t", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "178"}], "+", 
                    RowBox[{"9", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalP]", "~"], 
    RowBox[{"6", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "77"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "42636288"}], "+", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"25627712", "+", 
         RowBox[{"7", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1804032"}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"446956", "+", 
               RowBox[{"11", " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4984"}], "+", 
                  RowBox[{"247", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"7", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"433216", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "428936"}], "+", 
            RowBox[{"11", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{"14132", "+", 
               RowBox[{"39", " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "62"}], "+", 
                  RowBox[{"5", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", "t"}], "+", 
      RowBox[{"14", " ", 
       RowBox[{"(", 
        RowBox[{"785440", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "750212"}], "+", 
            RowBox[{"11", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{"23058", "+", 
               RowBox[{"13", " ", "s", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "256"}], "+", 
                  RowBox[{"15", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"154", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1616", "+", 
         RowBox[{"13", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"15", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"77", " ", 
       RowBox[{"(", 
        RowBox[{"1616", "+", 
         RowBox[{"13", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "86"}], "+", 
            RowBox[{"15", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["t", "4"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"6", ",", "1"}]], "=", 
   RowBox[{
    FractionBox["1", "308"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"77", " ", 
       SuperscriptBox["s", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "+", 
         RowBox[{"13", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"326", "+", 
         RowBox[{"11", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "41"}], "+", 
            RowBox[{"13", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3975"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"11177", "+", 
            RowBox[{"11", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "597"}], "+", 
               RowBox[{"91", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"872601", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"279099", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"4189", "+", 
               RowBox[{"143", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"316905", "+", 
         RowBox[{"7", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "117432"}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"86234", "+", 
               RowBox[{"11", " ", "t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2208"}], "+", 
                  RowBox[{"221", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "803451"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"1604754", "+", 
            RowBox[{"7", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "174162"}], "+", 
               RowBox[{"t", " ", 
                RowBox[{"(", 
                 RowBox[{"63880", "+", 
                  RowBox[{"33", " ", "t", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "353"}], "+", 
                    RowBox[{"26", " ", "t"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"6", ",", "2"}]], "=", 
   RowBox[{
    FractionBox["16", "77"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"77", " ", 
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "+", 
         RowBox[{"13", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"154", " ", 
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "+", 
         RowBox[{"13", " ", "t"}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"41745", "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"1182", "+", 
            RowBox[{"55", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]}],
         ")"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11047"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"8751", "+", 
            RowBox[{"11", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "177"}], "+", 
               RowBox[{"13", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"7", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7541"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"6337", "+", 
            RowBox[{"11", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "145"}], "+", 
               RowBox[{"13", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["\[ScriptCapitalR]", "~"], 
    RowBox[{"6", ",", "3"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "77"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "s", "+", 
      RowBox[{"2", " ", "t"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"299374", "+", 
      RowBox[{"77", " ", 
       SuperscriptBox["s", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "27"}], "+", 
         RowBox[{"13", " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{"4654", "+", 
         RowBox[{"253", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["s", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"786", "+", 
         RowBox[{"11", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "61"}], "+", 
            RowBox[{"13", " ", "t"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "659"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{"1487", "+", 
            RowBox[{"11", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "77"}], "+", 
               RowBox[{"13", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "80391"}], "+", 
         RowBox[{"7", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"8888", "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "854"}], "+", 
               RowBox[{"11", " ", "t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "64"}], "+", 
                  RowBox[{"13", " ", "t"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
         ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7443003251055527`*^9, {3.7443003595276947`*^9, 3.744300419601996*^9}, 
   3.744300502740553*^9, {3.7443005925884457`*^9, 3.74430071212759*^9}, {
   3.744300764729188*^9, 3.744300917133958*^9}, {3.744301179149379*^9, 
   3.744301248361808*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"fcb9ca8f-ba74-4f80-b863-663668dc4a59"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Position space correlators", "Section",
 CellChangeTimes->{{3.744300000996696*^9, 3.744300016519081*^9}, {
  3.744615238888624*^9, 
  3.744615240036631*^9}},ExpressionUUID->"02bc4a4f-397f-4f34-9b6c-\
4b3f07bb59d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalS]", 
    RowBox[{"4", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1536", "35"]}], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}]]}], "+", 
    RowBox[{
     FractionBox["1728", "35"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "2", ",", "3"}]]}], "-", 
    RowBox[{
     FractionBox["64", "7"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "3", ",", "4"}]]}], "+", 
    RowBox[{
     FractionBox["7488", "35"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "1", ",", "3"}]]}], "-", 
    RowBox[{
     FractionBox["960", "7"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "2", ",", "4"}]]}], "+", 
    RowBox[{"16", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "3", ",", "5"}]]}], "-", 
    RowBox[{"128", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "1", ",", "4"}]]}], "+", 
    RowBox[{"32", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "2", ",", "5"}]]}], "+", 
    RowBox[{"16", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"5", ",", "1", ",", "1", ",", "5"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalS]", 
    RowBox[{"4", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1536", "35"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}]]}], "-", 
    RowBox[{
     FractionBox["6912", "35"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}]]}], "+", 
    RowBox[{
     FractionBox["512", "7"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"1", ",", "1", ",", "4", ",", "4"}]]}], "-", 
    RowBox[{
     FractionBox["384", "7"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "2", ",", "3"}]]}], "+", 
    RowBox[{
     FractionBox["1024", "7"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "3", ",", "4"}]]}], "-", 
    RowBox[{"32", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "4", ",", "5"}]]}], "+", 
    RowBox[{
     FractionBox["128", "7"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "2", ",", "4"}]]}], "-", 
    RowBox[{"32", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "3", ",", "5"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalP]", 
    RowBox[{"4", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["41472", "35"], " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}]]}], "-", 
    RowBox[{
     FractionBox["13248", "7"], " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}]]}], "+", 
    RowBox[{"448", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}]]}], "-", 
    RowBox[{"22464", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}]]}], "+", 
    RowBox[{"20160", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}]]}], "-", 
    RowBox[{"3168", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}]]}], "+", 
    RowBox[{"39168", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}]]}], "-", 
    RowBox[{"19008", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}]]}], "+", 
    RowBox[{"1584", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "2", ",", "4", ",", "6"}]]}], "-", 
    RowBox[{"15840", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"5", ",", "2", ",", "2", ",", "5"}]]}], "+", 
    RowBox[{"3168", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"5", ",", "2", ",", "3", ",", "6"}]]}], "+", 
    RowBox[{"1584", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"6", ",", "2", ",", "2", ",", "6"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalP]", 
    RowBox[{"4", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["44544", "35"]}], " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}]]}], "+", 
    RowBox[{
     FractionBox["157056", "7"], " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}]]}], "-", 
    RowBox[{"30976", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}]]}], "+", 
    RowBox[{"7200", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "2", ",", "5", ",", "5"}]]}], "+", 
    RowBox[{"2688", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}]]}], "-", 
    RowBox[{"26240", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}]]}], "+", 
    RowBox[{"22176", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}]]}], "-", 
    RowBox[{"3168", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "2", ",", "5", ",", "6"}]]}], "-", 
    RowBox[{"896", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}]]}], "+", 
    RowBox[{"6336", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}]]}], "-", 
    RowBox[{"3168", " ", 
     SuperscriptBox["U", "2"], " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "2", ",", "4", ",", "6"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalR]", 
    RowBox[{"4", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1536", "35"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["8832", "35"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1104", "7"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["6912", "7"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13200", "7"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "-", 
    RowBox[{"608", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15552", "7"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "1", ",", "3"}], "]"}]}], "-", 
    RowBox[{"1616", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
    RowBox[{"1152", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "1", ",", "4"}], "]"}]}], "+", 
    RowBox[{"288", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "1", ",", "5"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalR]", 
    RowBox[{"4", ",", "2"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["24576", "35"]}], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
    RowBox[{"3072", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{"1024", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{"3072", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "-", 
    RowBox[{"10240", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2304", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"1024", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2304", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalR]", 
    RowBox[{"4", ",", "3"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["12288", "35"]}], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["73728", "35"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11520", "7"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{"256", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["239616", "35"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["103680", "7"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
    RowBox[{"6144", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{"576", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"9216", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "1", ",", "3"}], "]"}]}], "+", 
    RowBox[{"9984", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"1728", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"2048", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "1", ",", "4"}], "]"}]}], "-", 
    RowBox[{"1152", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalS]", 
    RowBox[{"6", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["49152", "77"]}], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}]]}], "+", 
    RowBox[{
     FractionBox["24576", "7"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "2", ",", "3"}]]}], "-", 
    RowBox[{
     FractionBox["261120", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "3", ",", "4"}]]}], "+", 
    RowBox[{
     FractionBox["10240", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "4", ",", "5"}]]}], "-", 
    RowBox[{
     FractionBox["768", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "5", ",", "6"}]]}], "+", 
    RowBox[{
     FractionBox["884736", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "1", ",", "3"}]]}], "-", 
    RowBox[{
     FractionBox["1730560", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "2", ",", "4"}]]}], "+", 
    RowBox[{
     FractionBox["135680", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "3", ",", "5"}]]}], "-", 
    RowBox[{"2304", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "4", ",", "6"}]]}], "+", 
    RowBox[{"128", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "5", ",", "7"}]]}], "-", 
    RowBox[{
     FractionBox["250880", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "1", ",", "4"}]]}], "+", 
    RowBox[{
     FractionBox["224000", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "2", ",", "5"}]]}], "-", 
    RowBox[{
     FractionBox["57600", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "3", ",", "6"}]]}], "+", 
    RowBox[{"384", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "4", ",", "7"}]]}], "+", 
    RowBox[{
     FractionBox["136960", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"5", ",", "1", ",", "1", ",", "5"}]]}], "-", 
    RowBox[{
     FractionBox["58368", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"5", ",", "1", ",", "2", ",", "6"}]]}], "+", 
    RowBox[{"512", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"5", ",", "1", ",", "3", ",", "7"}]]}], "-", 
    RowBox[{"2304", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"6", ",", "1", ",", "1", ",", "6"}]]}], "+", 
    RowBox[{"384", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"6", ",", "1", ",", "2", ",", "7"}]]}], "+", 
    RowBox[{"128", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"7", ",", "1", ",", "1", ",", "7"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalS]", 
    RowBox[{"6", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["49152", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}]]}], "-", 
    RowBox[{
     FractionBox["866304", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"1", ",", "1", ",", "3", ",", "3"}]]}], "+", 
    RowBox[{
     FractionBox["1515520", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"1", ",", "1", ",", "4", ",", "4"}]]}], "-", 
    RowBox[{
     FractionBox["89600", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"1", ",", "1", ",", "5", ",", "5"}]]}], "+", 
    RowBox[{
     FractionBox["9216", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"1", ",", "1", ",", "6", ",", "6"}]]}], "-", 
    RowBox[{
     FractionBox["276480", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "2", ",", "3"}]]}], "+", 
    RowBox[{
     FractionBox["1740800", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "3", ",", "4"}]]}], "-", 
    RowBox[{
     FractionBox["204800", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "4", ",", "5"}]]}], "+", 
    RowBox[{
     FractionBox["46080", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "5", ",", "6"}]]}], "-", 
    RowBox[{"256", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"2", ",", "1", ",", "6", ",", "7"}]]}], "+", 
    RowBox[{
     FractionBox["307200", "77"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "2", ",", "4"}]]}], "-", 
    RowBox[{
     FractionBox["158720", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "3", ",", "5"}]]}], "+", 
    RowBox[{
     FractionBox["64512", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "4", ",", "6"}]]}], "-", 
    RowBox[{"512", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"3", ",", "1", ",", "5", ",", "7"}]]}], "-", 
    RowBox[{
     FractionBox["15360", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "2", ",", "5"}]]}], "+", 
    RowBox[{
     FractionBox["36864", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "3", ",", "6"}]]}], "-", 
    RowBox[{"512", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"4", ",", "1", ",", "4", ",", "7"}]]}], "+", 
    RowBox[{
     FractionBox["1536", "11"], " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"5", ",", "1", ",", "2", ",", "6"}]]}], "-", 
    RowBox[{"256", " ", "U", " ", 
     SubscriptBox[
      OverscriptBox["D", "_"], 
      RowBox[{"5", ",", "1", ",", "3", ",", "7"}]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalP]", 
    RowBox[{"6", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["4767744", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["25559040", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3793920", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1136640", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"8448", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["25190400", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["63969280", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["42024960", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
    RowBox[{"830976", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
    RowBox[{"53248", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["96424960", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["126547200", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"4455936", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "4", ",", "6"}], "]"}]}], "-", 
    RowBox[{"610688", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "5", ",", "7"}], "]"}]}], "+", 
    RowBox[{"24960", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "6", ",", "8"}], "]"}]}], "-", 
    RowBox[{"9242880", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "+", 
    RowBox[{"6441216", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
    RowBox[{"1289600", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "4", ",", "7"}], "]"}]}], "+", 
    RowBox[{"74880", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "5", ",", "8"}], "]"}]}], "+", 
    RowBox[{"3545088", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "2", ",", "6"}], "]"}]}], "-", 
    RowBox[{"1256320", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "3", ",", "7"}], "]"}]}], "+", 
    RowBox[{"99840", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "4", ",", "8"}], "]"}]}], "-", 
    RowBox[{"524160", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"7", ",", "2", ",", "2", ",", "7"}], "]"}]}], "+", 
    RowBox[{"74880", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"7", ",", "2", ",", "3", ",", "8"}], "]"}]}], "+", 
    RowBox[{"24960", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"8", ",", "2", ",", "2", ",", "8"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalP]", 
    RowBox[{"6", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["442368", "7"]}], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["176302080", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["87664640", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["77690880", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"2004480", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "+", 
    RowBox[{"163072", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "7", ",", "7"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4147200", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["70686720", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["129853440", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"5879808", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "5", ",", "6"}], "]"}]}], "+", 
    RowBox[{"988416", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "-", 
    RowBox[{"49920", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "7", ",", "8"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5099520", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["54328320", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
    RowBox[{"5437440", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
    RowBox[{"1444352", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "5", ",", "7"}], "]"}]}], "-", 
    RowBox[{"99840", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "6", ",", "8"}], "]"}]}], "+", 
    RowBox[{"168960", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "-", 
    RowBox[{"1311744", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
    RowBox[{"911872", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "4", ",", "7"}], "]"}]}], "-", 
    RowBox[{"99840", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "5", ",", "8"}], "]"}]}], "-", 
    RowBox[{"16896", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "2", ",", "6"}], "]"}]}], "+", 
    RowBox[{"106496", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "3", ",", "7"}], "]"}]}], "-", 
    RowBox[{"49920", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "4", ",", "8"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalR]", 
    RowBox[{"6", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["49152", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1142784", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2810880", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["241920", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["44160", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"192", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3686400", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "1", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["18616320", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2987520", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1085760", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"12288", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "5", ",", "6"}], "]"}]}], "+", 
    RowBox[{"416", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["20229120", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "1", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5802240", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3078720", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
    RowBox[{"49536", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2496", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "5", ",", "7"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3947520", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "1", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3711360", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "-", 
    RowBox[{"84480", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
    RowBox[{"5824", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "4", ",", "7"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1866240", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "1", ",", "5"}], "]"}]}], "-", 
    RowBox[{"74688", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "2", ",", "6"}], "]"}]}], "+", 
    RowBox[{"7072", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "3", ",", "7"}], "]"}]}], "-", 
    RowBox[{"29952", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"7", ",", "2", ",", "1", ",", "6"}], "]"}]}], "+", 
    RowBox[{"4992", " ", "u"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalR]", 
    RowBox[{"6", ",", "2"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["786432", "77"]}], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1966080", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3358720", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "+", 
    RowBox[{"122880", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "5", ",", "5"}], "]"}]}], "-", 
    RowBox[{"12288", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1966080", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["13926400", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13455360", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"344064", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "5", ",", "6"}], "]"}]}], "+", 
    RowBox[{"26624", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3358720", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13455360", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
    RowBox[{"516096", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
    RowBox[{"53248", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "5", ",", "7"}], "]"}]}], "+", 
    RowBox[{"122880", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "-", 
    RowBox[{"344064", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
    RowBox[{"53248", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "4", ",", "7"}], "]"}]}], "-", 
    RowBox[{"12288", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "2", ",", "6"}], "]"}]}], "+", 
    RowBox[{"26624", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "3", ",", "7"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalR]", 
    RowBox[{"6", ",", "3"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["393216", "77"]}], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9240576", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["24207360", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2355200", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "4", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["522240", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "5", ",", "5"}], "]"}]}], "+", 
    RowBox[{"3072", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"2", ",", "2", ",", "6", ",", "6"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["28311552", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "1", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["144752640", "77"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["25026560", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["10275840", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
    RowBox[{"141312", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "5", ",", "6"}], "]"}]}], "-", 
    RowBox[{"6656", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"3", ",", "2", ",", "6", ",", "7"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["18063360", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "1", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["38400000", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["22625280", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
    RowBox[{"423936", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "4", ",", "6"}], "]"}]}], "-", 
    RowBox[{"26624", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"4", ",", "2", ",", "5", ",", "7"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17530880", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "1", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19476480", "11"], " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "]"}]}], "+", 
    RowBox[{"503808", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
    RowBox[{"39936", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"5", ",", "2", ",", "4", ",", "7"}], "]"}]}], "-", 
    RowBox[{"460800", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "1", ",", "5"}], "]"}]}], "+", 
    RowBox[{"291840", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "2", ",", "6"}], "]"}]}], "-", 
    RowBox[{"33280", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"6", ",", "2", ",", "3", ",", "7"}], "]"}]}], "+", 
    RowBox[{"36864", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"7", ",", "2", ",", "1", ",", "6"}], "]"}]}], "-", 
    RowBox[{"13312", " ", 
     SuperscriptBox["u", "2"], " ", 
     RowBox[{"Db", "[", 
      RowBox[{"7", ",", "2", ",", "2", ",", "7"}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.74430095318169*^9, 3.744300969682906*^9}, {
  3.74430111795439*^9, 3.744301132312746*^9}, {3.744301252939887*^9, 
  3.744301301667515*^9}, {3.744301371010736*^9, 3.7443013937011023`*^9}, {
  3.744301462894738*^9, 3.744301542456029*^9}, {3.744301599527768*^9, 
  3.744301639924717*^9}, {3.744301681880245*^9, 3.7443017186341057`*^9}, {
  3.744301763411241*^9, 
  3.7443017859760027`*^9}},ExpressionUUID->"708483dc-eb00-4658-9b51-\
09dd6c904649"]
}, Open  ]]
},
WindowSize->{958, 988},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 257, 4, 67, "Section",ExpressionUUID->"8d93590f-8dac-4f0d-8243-13662827d953"],
Cell[840, 28, 219588, 6542, 5307, "Input",ExpressionUUID->"4a1ee797-79bb-47bb-af11-87e84f0a8acd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220465, 6575, 164, 3, 67, "Section",ExpressionUUID->"84a2bbe8-a952-4ef9-aa49-9e8d036e8ab4"],
Cell[220632, 6580, 41834, 1300, 1812, "Input",ExpressionUUID->"fcb9ca8f-ba74-4f80-b863-663668dc4a59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262503, 7885, 220, 4, 67, "Section",ExpressionUUID->"02bc4a4f-397f-4f34-9b6c-4b3f07bb59d5"],
Cell[262726, 7891, 41617, 1165, 2038, "Input",ExpressionUUID->"708483dc-eb00-4658-9b51-09dd6c904649"]
}, Open  ]]
}
]
*)


